General Relativistic Evolution Equations for Density Perturbations in Closed, Flat and Open FLRW Universes

It is shown that the decomposition theorems of York, Stewart and Walker for symmetric spatial second-rank tensors, such as the perturbed metric tensor and perturbed Ricci tensor, and the spatial fluid velocity vector imply that, for open, flat or closed Friedmann-Lemaitre-Robertson-Walker universes, there are exactly two, unique, independent gauge-invariant quantities which describe the true, physical perturbations to the energy density and particle number density. Using these two new quantities, evolution equations for cosmological density perturbations and for entropy perturbations, adapted to non-barotropic equations of state for the pressure, are derived. Density perturbations evolve adiabatically if and only if the particle number density does not contribute to the pressure. Local density perturbations do not affect the global expansion of the universe. The new perturbation theory has an exact non-relativistic limit in a non-static universe. The gauge problem of cosmology has thus been solved.

==> anc/check-equations-65.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 19.07.0 ] */
/* [wxMaxima: title   start ]
General Relativistic Evolution
Equations for Density Perturbations
in Closed, Flat and Open FLRW Universes
   [wxMaxima: title   end   ] */


/* [wxMaxima: comment start ]
                      P. G. Miedema

Consistency check of equations (65) with coefficients (66)

      Maxima 5.43.2  (http://maxima.sourceforge.net)

 
                       PG.Miedema@ProtonMail.com
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
Clean start of Maxima:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
reset()$ kill(all)$ ratfac:true$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Inform Maxima that beta [in equation (32d)] and
w [in equation (7c)] are time-dependent quantities:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([%beta,w],t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Coefficients (66)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Delta is the generalised Laplace operator and kappa=8*pi*G/c^4
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
b1:%kappa*e0*(1+w)/H-2*diff(%beta,t)/%beta-
H*(2+6*w+3*%beta^2)+R0*(1/(3*H)+
2*H*(1+3*%beta^2)/(R0+3*%kappa*e0*(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b2:-1/2*%kappa*e0*(1+w)*(1+3*w)+H^2*(1-3*w+
6*%beta^2*(2+3*w))+6*H*diff(%beta,t)/%beta*(w+
%kappa*e0*(1+w)/(R0+3*%kappa*e0*(1+w)))-
R0*(1/2*w+H^2*(1+6*w)*(1+3*%beta^2)/(R0+
3*%kappa*e0*(1+w)))-%beta^2*(%Delta/a^2-1/2*R0);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b3:(-18*H^2*(e0*pen*(1+w)+
2*pn*diff(%beta,t)/%beta/(3*H)+pn*(pe-%beta^2)+
n0*pnn)/(R0+3*%kappa*e0*(1+w))+
pn)*(%Delta/a^2-1/2*R0) *(n0/e0);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Background equations (8)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Definition of the scale factor of the universe:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(a, t, H*a)$
diff(a,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the Hubble function H(t) via the time-derivative of (8a).
Eliminating the time-derivatives of R0 and e0 with (8b) and (8c),
respectively, one gets:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(H, t, -1/6*R0-1/2*%kappa*e0*(1+w))$
diff(H,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R0, t, -2*H*R0)$
diff(R0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(e0, t, -3*H*e0*(1+w))$
diff(e0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n0, t, -3*H*n0)$
diff(n0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Definition of the background and perturbed pressure p(n,e)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Time-derivative of the background pressure p0(t):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(p0, t, pn*diff(n0,t)+pe*diff(e0,t))$
diff(p0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
First-order pressure perturbation (12):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
p1:pe*e1+pn*n1;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivatives of the partial derivatives of the perturbed pressure:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([pee,pen,pne,pnn],t); pne:pen$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pe, t, pen*diff(n0,t)+pee*diff(e0,t))$
diff(pe,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pn, t, pnn*diff(n0,t)+pen*diff(e0,t))$
diff(pn,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Perturbation equations (62)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
gradef(e1, t, -3*H*(e1+p1)-e0*(1+w)*(%theta+
(%kappa*e1+1/2*R1)/(2*H)))$
diff(e1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n1, t, -3*H*n1-n0*(%theta+(%kappa*e1+
1/2*R1)/(2*H)))$
diff(n1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(%theta, t, -H*(2-3*%beta^2)*%theta-
%Delta/a^2*p1/(e0*(1+w)))$
diff(%theta,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R1, t, -2*H*R1+2*%kappa*e0*(1+w)*%theta-
R0/(3*H)*(%kappa*e1+1/2*R1))$
diff(R1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Physical quantities (63)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
e1_phys:(e1*R0-3*e0*(1+w)*(2*H*%theta+
1/2*R1))/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
n1_phys:n1-3*n0*(%kappa*e1+2*H*%theta+
1/2*R1)/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Contrast functions (64)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
delta_e:e1_phys/e0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
 delta_n:n1_phys/n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Consistency check of equation (65b)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Equation (65b) [left-hand side minus right-hand side]:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65b:ratsimp(diff(delta_n-delta_e/(1+w),t)-
3*H*n0*pn/(e0*(1+w))*
(delta_n-delta_e/(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65b_1:ratsimp(subst(p0/e0, w, eq_65b));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65b_2:ratsimp(ev(eq_65b_1,diff));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_65b_2));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Consistency check of equation (65a)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Equation (65a) [left-hand side minus right-hand side]:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a:ratsimp(diff(delta_e,t,2)+b1*diff(delta_e,t)+
b2*delta_e-b3*(delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_1:ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), %beta, eq_65a))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_2:ratsimp(subst(p0/e0, w, eq_65a_1))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_3:ratsimp(ev(eq_65a_2,diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_4:ratsimp(subst(p0/e0, w, eq_65a_3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_5:ratsimp(ev(eq_65a_4, diff));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_65a_5));
/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 19.07.0"$


==> anc/coefficients-equations-65.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 19.07.0 ] */
/* [wxMaxima: title   start ]
Relativistic Cosmological Perturbation Theory and 
   the Evolution of Small-Scale Inhomogeneities
   [wxMaxima: title   end   ] */


/* [wxMaxima: comment start ]
                   P. G. Miedema

Calculation of the coefficients (66) of the perturbation equations (65)
for delta_e and delta_n using the procedure described in the Appendix

     Maxima 5.43.2    (http://maxima.sourceforge.net)

                     PG.Miedema@ProtonMail.com
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
Clean start of Maxima:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
reset()$ kill(all)$ ratfac:true$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Inform Maxima that beta [in equation (32d)] depends on time, see
the remark below equations (A.2):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends(%beta,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Coefficients alpha[i,j] in Table 1
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Delta is the generalised Laplace operator and kappa=8*pi*G/c^4
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,1]:3*H*(1+pe)+%kappa*e0*(1+w)/(2*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,2]:3*H*pn;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,3]:e0*(1+w);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,4]:e0*(1+w)/(4*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,1]:%kappa*n0/(2*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,2]:3*H;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,3]:n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,4]:n0/(4*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,1]:pe*%Delta/(e0*(1+w)*a^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,2]:pn*%Delta/(e0*(1+w)*a^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,3]:H*(2-3*%beta^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,4]:0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,1]:%kappa*R0/(3*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,2]:0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,3]:-2*%kappa*e0*(1+w);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,4]:2*H+R0/(6*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,1]:-R0/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,2]:0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,3]:6*e0*H*(1+w)/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,4]:3/2*e0*(1+w)/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Background equations (8)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
gradef(R0, t, -2*H*R0)$ diff(R0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(e0, t, -3*H*e0*(1+w))$ diff(e0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n0, t, -3*H*n0)$ diff(n0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the scale factor of the universe:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(a, t, a*H)$ diff(a, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the Hubble function H(t) via the time-derivative of (8a).
Eliminating the time-derivatives of R0 and e0 with (8b)
and (8c), respectively, one gets:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(H, t, -(1/6)*R0-(1/2)*%kappa*e0*(1+w))$
diff(H, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivative of w given by (68), see remark below
equations (A.2):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(w, t, 3*H*(1+w)*(w-%beta^2))$
diff(w, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Definition of the background and perturbed pressure p(n,e)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Time-derivative of the background pressure p0(t): 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(p0, t, pe*diff(e0,t)+pn*diff(n0,t))$
diff(p0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivatives of the partial derivatives of the pressure:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([pee,pen,pne,pnn],t); pne:pen$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pe, t, pee*diff(e0,t)+pen*diff(n0,t))$ 
diff(pe, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pn, t, pen*diff(e0,t)+pnn*diff(n0,t))$ 
diff(pn, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Calculation of the coefficients (66) of equation (65a)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Expressions (A.5):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i:1 step 1 thru 4 do p[i]:diff(%alpha[5,i], t)-
%alpha[5,1]*%alpha[1,i]-%alpha[5,2]*%alpha[2,i]-
%alpha[5,3]*%alpha[3,i]-%alpha[5,4]*%alpha[4,i]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Expressions (A.8):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i:1 step 1 thru 5 do q[i]:-%alpha[i,4]/p[4]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
for i:1 step 1 thru 5 do for j:1 step 1 thru 4 do 
%gamma[i,j]:%alpha[i,j]+q[i]*p[j]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Expressions (A.10):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i:1 step 1 thru 3 do s[i]:diff(%gamma[5,i], t)-
%gamma[5,1]*%gamma[1,i]-%gamma[5,2]*%gamma[2,i]-
%gamma[5,3]*%gamma[3,i]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
r:1+diff(q[5], t)-%gamma[5,1]*q[1]-
%gamma[5,2]*q[2]-%gamma[5,3]*q[3]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Coefficients a1, a2 and a3 given by (A.14):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
a1:ratsimp(-s[3]/%gamma[5,3]+r/q[5])$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
a2:ratsimp(-s[3]/(%gamma[5,3]*q[5]))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
a3:ratsimp(%gamma[5,2]*s[3]/(%gamma[5,3]*q[5])-s[2]/q[5])$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of the identity (A.15):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15:ratsimp((%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/
(%gamma[5,2]*s[3]-%gamma[5,3]*s[2]))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15_1:ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), %beta, A15))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15_2:ratsimp(ev(A15_1, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15_3:ratsimp(subst(p0/e0, w, A15_2))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15_4:ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), %beta, A15_3))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A15_5:ratsimp(subst(p0/e0, w, A15_4));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Coefficients b1, b2 and b3 given by (A.22).

After calculating the coefficients, the Maxima
expressions are made manageable by replacing the
term R0+3*kappa*e0*(1+w) by N:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
b1:2*diff(e0, t)/e0+a1$
ratexpand(ratsubst(N, R0+3*%kappa*e0*(1+w), b1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b2:ratsimp(diff(e0, t, 2)/e0+a1*diff(e0, t)/e0+a2)$
ratexpand(ratsubst(N, R0+3*%kappa*e0*(1+w), b2));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b3:a3*n0/e0$
ratexpand(ratsubst(N, R0+3*%kappa*e0*(1+w), b3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
The above calculated coefficients should be recast by hand to obtain
expressions (66), using N=R0+3*kappa*e0*(1+w). The thus-obtained
coefficients are checked in a separate file.

In the present file the above calculated coefficients will now be checked.
   [wxMaxima: comment end   ] */


/* [wxMaxima: section start ]
Check of the coefficients b1, b2 and b3
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Physical quantities (63):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
e1_phys:(e1*R0-3*e0*(1+w)*(2*H*%theta+
1/2*R1))/(R0+3*%kappa*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
n1_phys:(n1-3*n0*(%kappa*e1+2*H*%theta+
1/2*R1)/(R0+3*%kappa*e0*(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Contrast functions (64):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
delta_e:e1_phys/e0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
delta_n:n1_phys/n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Equations (62) rewritten in the form (A.3a)-(A.3d):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(e1, t, -%alpha[1,1]*e1-%alpha[1,2]*n1-
%alpha[1,3]*%theta-%alpha[1,4]*R1)$
diff(e1, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n1, t, -%alpha[2,1]*e1-%alpha[2,2]*n1-
%alpha[2,3]*%theta-%alpha[2,4]*R1)$
diff(n1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(%theta, t, -%alpha[3,1]*e1-%alpha[3,2]*n1-
%alpha[3,3]*%theta-%alpha[3,4]*R1)$
diff(%theta,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R1, t, -%alpha[4,1]*e1-%alpha[4,2]*n1-
%alpha[4,3]*%theta-%alpha[4,4]*R1)$
diff(R1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (65b) [left-hand side minus right-hand side]:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65b:ratexpand(diff(delta_n-delta_e/(1+w),t)-
3*H*n0*pn/(e0*(1+w))*(delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65b_1:subst(sqrt(diff(p0,t)/diff(e0,t)), %beta, eq_65b)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_65b_1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (65a) [left-hand side minus right-hand side]:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a:ratsimp(diff(delta_e,t,2) + b1*diff(delta_e,t) +
b2*delta_e - b3 * (delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_1:ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), %beta, eq_65a))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_2:ratsimp(subst(p0/e0, w, eq_65a_1))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_65a_3:ratsimp(ev(eq_65a_2, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_65a_3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of (A.16):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp((n1-n0/(e0*(1+w))*e1)-(n1_phys-n0/(e0*(1+w))*e1_phys));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (A.13) [left-hand side minus right-hand side]:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(diff(e1_phys,t,2)+a1*diff(e1_phys,t)+a2*e1_phys-
a3*(n1+(%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/(%gamma[5,2]*s[3]-
%gamma[5,3]*s[2])*e1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Replacing in (A.13) n1 by n1_phys and e1 by e1_phys, see (A.16),
yields the same result:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A13:ratsimp(diff(e1_phys,t,2)+a1*diff(e1_phys,t)+a2*e1_phys-
a3*(n1_phys+(%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/(%gamma[5,2]*s[3]-
%gamma[5,3]*s[2])*e1_phys))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_1:subst(sqrt(diff(p0,t)/diff(e0,t)),%beta,A13)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_2:ratsimp(ev(A13_1, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_3:ratsimp(subst(p0/e0,w,A13_2))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_4:ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)),%beta,A13_3))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_5:ratsimp(subst(p0/e0,w,A13_4));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Proof of equation (A.18):
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
diabatic:n1-n0*e1/(e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
factor_A18:ratsimp(diff(diabatic,t)/diabatic)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
factor_A18_1:factor(subst
(sqrt(diff(p0,t)/diff(e0,t)),%beta,factor_A18));
/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 19.07.0"$

